Controlling network ensembles

The field of optimal control typically requires the assumption of perfect knowledge of the system one desires to control, which is an unrealistic assumption for biological systems, or networks, typically affected by high levels of uncertainty. Here, we investigate the minimum energy control of network ensembles, which may take one of a finite number of possible realizations. We ensure the controller derived can perform the desired control with a tunable amount of accuracy and we study how the control energy and the overall control cost scale with the number of possible realizations. We verify the theory in three examples of interest: a unidirectional chain network with uncertain edge weights and self-loop weights, a network where each edge weight is drawn from a given distribution, and the Jacobian of the dynamics corresponding to the cell signaling network of autophagy in the presence of uncertain parameters. Our work sheds fundamental insight into the relationship between optimality and uncertainty. Our main result is that the optimal cost corresponding to the solution of the optimal control problem remains finite for possibly infinitely many network realizations as long as uncertainty is bounded.

==> fig/example/generate_distributions.m <==
clear;
clc;

x = linspace(0,15,200);

nedge = 10;

mu = 2*rand(6,1) + 4*ones(6,1);
sigma = 1*rand(6,1);

P = zeros(length(x),nedge);

for j = 1 : 6
  P(:,j) = 1/sqrt(2*pi*sigma(j)^2) * exp(-(x'-mu(j)).^2 / 2 / sigma(j)^2);
end

for j = 1 : 2
  P(:,j+6) = x.^(-j);
end

lambda = rand(3,1);
for j = 1 : 2
  P(:,j+8) = lambda(j) * exp(-lambda(j)*x);
end

fid = fopen("./distributions.dat","w");
for j = 1 : length(x)
  fprintf(fid, "%f ", x(j));
  for k = 1 : 10
    fprintf(fid, "%f ", P(j,k));
  end
  fprintf(fid, "\n");
end

fclose(fid);
